WISE TF: A Mid-infrared, 3.4-micron Extension of the Tully-Fisher Relation Using WISE Photometry

We present a mid-infrared Tully-Fisher (TF) relation using photometry from the 3.4-micron W1 band of the Wide-field Infrared Survey Explorer (WISE) satellite. The WISE TF relation is formed from 568 galaxies taken from the all-sky 2MASS Tully-Fisher (2MTF) galaxy catalog, spanning a range of environments including field, group, and cluster galaxies. This constitutes the largest mid-infrared TF relation constructed, to date. After applying a number of corrections to galaxy magnitudes and line widths, we measure a master TF relation given by M_corr = -22.24 - 10.05[log(W_corr) - 2.5], with an average dispersion of sigma_WISE = 0.686 magnitudes. There is some tension between WISE TF and a preliminary 3.6-micron relation, which has a shallower slope and almost no intrinsic dispersion. However, our results agree well with a more recent relation constructed from a large sample of cluster galaxies. We additionally compare WISE TF to the near-infrared 2MTF template relations, finding a good agreement between the TF parameters and total dispersions of WISE TF and the 2MTF K-band template. This fact, coupled with typical galaxy colors of (K - W1) ~ 0, suggests that these two bands are tracing similar stellar populations, including the older, centrally-located stars in the galactic bulge which can (for galaxies with a prominent bulge) dominate the light profile.

==> anc/Table1_full.txt <==
Title: WISE TF: A Mid-infrared, 3.4 micron Extension of the 
       Tully-Fisher Relation Using WISE Photometry  
Authors: Lagattuta D.J., Mould J.R., Staveley-Smith L., Hong T., Springob C.M.,
         Masters K.L., Koribalski B.S., Jones D.H. 
Table: Tully-Fisher Data
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1- 23 A23    ---     Name   Galaxy name
  25- 34 F10.6  deg     RAdeg  Right Ascension in decimal degrees (J2000)
  36- 45 F10.6  deg     DEdeg  Declination in decimal degrees (J2000) 
  47- 50 F4.1   deg     Inc    Inclination angle
      52 I1     ---     TType  de Vaucouleurs T-Type galaxy morphology 
  54- 58 I5     km/s    vobs   Observed velocity 
  60- 64 I5     km/s    vH     Hubble-flow recessional velocity
  66- 71 F6.3   mag     W1mag  Observed, apparent WISE W1 band magnitude
  73- 79 F7.3   mag     DM     Distance modulus
  81- 85 F5.3   mag     mInt   Internal extinction magnitude correction 
  87- 91 F5.3   mag     A3.6   Galactic extinction magnitude correction
  93- 98 F6.3   mag     DelM   Morphology-based magnitude correction (1)
 100-106 F7.3   mag     W1Mag  Final, fully corrected absolute 
                                WISE W1 band magnitude
 108-112 F5.3   mag   e_W1Mag  Error in W1Mag
 114-116 I3     km/s    WIC    Observed line width; instrument-corrected
 118-120 I3     km/s    Wcorr  Fully-corrected line width
 122-123 I2     km/s  e_Wcorr  Error in Wcorr
     125 A1     ---     Clip   The sigma-clipping flag used (2)
--------------------------------------------------------------------------------
Note (1): Normalizing all galaxies to type Sc (T = 5). 
Note (2):
    N = galaxy is included in the final TF fit;
    Y = galaxy is removed prior to the final fit. 
--------------------------------------------------------------------------------
UGC 00005                 0.773583  -1.913798 60.9 4  7288  7384 10.167 -34.341 0.008 0.051  0.000 -24.233 0.218 461 520 23 N 
NGC 7814                  0.812280  16.145229 68.0 2  1051  1063  7.053 -30.132 0.009 0.064  0.239 -23.391 0.217 460 489  9 N 
UGC 00014                 0.895900  23.200779 46.8 4  7254  7206 10.767 -34.289 0.019 0.027  0.000 -23.567 0.219 332 446 34 N 
UGC 00039                 1.392929  53.631325 60.9 5  9523  9513 10.606 -34.892 0.082 0.051  0.000 -24.418 0.218 496 560 23 N 
UGC 00040                 1.451719  27.449430 51.9 3  7526  7602 10.960 -34.405 0.014 0.033  0.140 -23.632 0.218 362 452 26 N 
UGC 00051                 1.668191   5.113459 48.7 4  5371  5078 11.306 -33.529 0.006 0.030  0.000 -22.258 0.219 280 364 24 N 
NGC 0002                  1.821281  27.678375 54.7 2  7547  7637 11.070 -34.415 0.013 0.037  0.032 -23.426 0.218 344 413 19 N 
NGC 0010                  2.143900 -33.858337 60.9 6  6804  6515  9.236 -34.070 0.002 0.051  0.000 -24.887 0.217 550 622 17 N 
NGC 0023                  2.472548  25.923786 53.3 1  4565  4164  8.689 -33.098 0.007 0.035  0.337 -24.788 0.218 382 468 24 N 
NGC 0019                  2.670312  32.983078 60.9 4  4788  4316 10.512 -33.175 0.008 0.051  0.000 -22.722 0.218 302 338 10 N 
NGC 0036                  2.842940   6.389293 55.4 3  6029  6090  9.730 -33.923 0.013 0.038  0.307 -24.551 0.218 432 517 22 N 
NGC 0041                  3.199856  22.023390 57.0 4  5946  5897 10.578 -33.853 0.012 0.043  0.000 -23.330 0.218 309 361 17 N 
MCG -01-01-052            3.393315  -5.093125 55.0 5  5404  5036 10.887 -33.511 0.006 0.039  0.000 -22.669 0.218 304 363 32 N 
CGCG 499-081              3.436785  30.195259 58.1 2  7137  7201 10.830 -34.287 0.014 0.043  0.261 -23.775 0.218 429 498 26 N 
NGC 0073                  4.662405 -15.322304 47.1 5  7762  7775  9.994 -34.453 0.004 0.027  0.000 -24.491 0.219 466 627 54 N 
NGC 0095                  5.556399  10.491590 55.3 5  5383  5127  9.476 -33.549 0.023 0.040  0.000 -24.136 0.218 290 345 14 N 
UGC 00215                 5.610379  29.504265 49.5 1  7092  7180 10.600 -34.281 0.010 0.030  0.338 -24.058 0.219 363 469 31 N 
UGC 00240                 6.292178   6.490902 62.1 3  8681  8590 11.085 -34.670 0.005 0.051 -0.138 -23.503 0.218 325 360 10 N 
NGC 0150                  8.564487 -27.803596 63.0 3  1587  1631  8.352 -31.062 0.003 0.052 -0.220 -22.546 0.217 307 337  9 N 
UGC 00339 NED01           8.592215  10.205013 62.1 0  5412  5195 10.311 -33.578 0.014 0.051 -3.429 -19.903 0.218  93  98  5 Y 
NGC 0157                  8.694839  -8.396438 50.6 4  1649  1635  7.373 -31.068 0.009 0.032  0.000 -23.736 0.218 211 265 15 N 
NGC 0160                  9.016924  23.957893 57.2 1  5256  4775  9.489 -33.395 0.007 0.041  0.942 -24.895 0.218 513 602 23 N 
UGC 00386                 9.598870  15.039567 57.8 0  5378  5143 11.034 -33.556 0.017 0.042 -1.339 -21.242 0.218 204 233 10 N 
NGC 0201                  9.895195   0.859915 49.5 5  4401  4007 10.241 -33.014 0.004 0.031  0.000 -22.808 0.218 211 269 18 N 
UGC 00460                10.848360  50.676712 51.1 5  5214  5073 10.954 -33.526 0.048 0.033  0.000 -22.653 0.218 226 282 24 N 
NGC 0237                 10.866133  -0.124897 56.5 6  4169  3788 10.081 -32.892 0.004 0.042  0.000 -22.857 0.218 286 335 13 N 
UGC 00479                11.617384  31.809029 51.9 2  6259  6518 11.062 -34.070 0.015 0.033  0.102 -23.158 0.218 351 438 24 N 
UGC 00488                11.830703  14.703462 52.5 2 11785 11341 10.850 -35.273 0.020 0.034  0.135 -24.612 0.218 363 450 24 N 
MCG -02-03-018           11.951415  -9.378717 60.9 5  4186  3881 10.866 -32.945 0.007 0.051  0.000 -22.136 0.218 265 296 19 N 
NGC 0257                 12.006291   8.297087 47.4 6  5277  4968  9.445 -33.481 0.011 0.028  0.000 -24.075 0.219 383 512 37 N 
UGC 00540                13.242976  29.032431 51.9 5  4974  4271 10.955 -33.153 0.010 0.034  0.000 -22.242 0.218 228 281 15 N 
IC 0062                  14.683093  11.808001 46.1 4 11585 11023 10.805 -35.212 0.013 0.026  0.000 -24.445 0.219 496 680 58 N 
ESO 541- G 004           14.741652 -18.742661 63.1 6  1999  2013 10.091 -31.520 0.005 0.056  0.000 -21.489 0.217 274 300  8 N 
UGC 00615                14.917101  15.330986 55.0 2  5507  5432 10.591 -33.675 0.019 0.038 -0.072 -23.069 0.218 318 380 17 N 
MCG -02-03-061           15.017195 -11.082641 45.4 5  5427  5014 10.542 -33.501 0.007 0.025  0.000 -22.991 0.219 133 178 16 Y 
UGC 00621                15.046946  18.283022 54.7 0 12524 12437 11.193 -35.474 0.011 0.037  0.621 -24.951 0.218 437 527 24 N 
NGC 0354                 15.818292  22.342653 62.1 3  4665  4122 10.063 -33.076 0.009 0.051 -0.824 -22.248 0.218 189 206 13 N 
NGC 0470                 19.936876   3.409952 54.2 3  2375  2184  8.755 -31.696 0.007 0.036  0.107 -23.092 0.218 363 440 21 N 
NGC 0477                 20.334875  40.488201 57.7 5  5854  6278 10.401 -33.989 0.010 0.044  0.000 -23.643 0.218 320 371 20 N 
NGC 0496                 20.798361  33.529259 56.5 4  6004  6461 10.836 -34.051 0.014 0.042  0.000 -23.272 0.218 283 332 14 N 
UGC 00934                20.868032  30.784460 70.7 5 10471 10256 10.991 -35.055 0.010 0.076  0.000 -24.150 0.218 378 394  5 N 
IC 0121                  22.090752   2.513035 57.0 4  9028  8842 10.560 -34.733 0.004 0.043  0.000 -24.220 0.218 377 442 19 N 
UGC 01068                22.446077  45.599030 50.3 5  5222  4702  9.876 -33.361 0.013 0.032  0.000 -23.530 0.218 327 417 25 N 
NGC 0578                 22.618950 -22.667210 51.4 5  1629  1611  8.690 -31.035 0.002 0.033  0.000 -22.381 0.218 261 326 18 N 
UGC 01098                23.067074  21.410814 58.1 3  9867  9673 11.044 -34.928 0.011 0.043  0.258 -24.196 0.218 428 497 18 N 
NGC 0594                 23.237139 -16.535995 63.5 5  5413  5162 10.456 -33.564 0.004 0.056  0.000 -23.168 0.218 294 321 10 N 
UGC 01212                26.033958  34.387299 45.6 2 10752 10560 10.849 -35.118 0.010 0.025  0.061 -24.365 0.219 309 424 37 N 
UGC 01219                26.085896  17.477583 64.9 3  4603  4035  9.985 -33.029 0.011 0.056 -0.063 -23.048 0.217 353 383  9 N 
NGC 0662                 26.147717  37.695782 52.8 3  5654  6194 10.454 -33.960 0.011 0.034 -0.306 -23.245 0.218 257 314 17 N 
NGC 0668                 26.594439  36.460308 49.5 2  4498  3684 10.162 -32.832 0.010 0.030 -0.140 -22.569 0.218 280 360 24 N 
UGC 01265 NED01          27.193834  20.265186 49.5 3  8950  8706 10.582 -34.699 0.017 0.030  0.317 -24.481 0.219 403 521 34 N 
NGC 0681                 27.295153 -10.426494 45.1 2  1757  1666  8.543 -31.108 0.007 0.024  0.306 -22.901 0.219 372 516 46 N 
IC 0163                  27.312449  20.711292 60.9 5  2748  2384 10.628 -31.887 0.017 0.051  0.000 -21.326 0.218 215 239  7 N 
UGC 01277                27.357252  35.452900 60.0 0  4146  3439  9.934 -32.682 0.013 0.046  0.632 -23.439 0.218 465 530 19 N 
NGC 0694                 27.743696  21.997501 50.2 0  2959  2550 10.635 -32.033 0.014 0.031 -2.526 -18.917 0.219 116 142 10 N 
UGC 01319                27.871456  36.065941 49.5 3  5310  4240 10.816 -33.137 0.015 0.030 -0.259 -22.107 0.219 255 327 23 N 
UGC 01324                27.901054  19.103508 47.4 2 10088  9991 10.619 -34.998 0.013 0.027  0.397 -24.816 0.219 416 556 42 N 
ESO 297- G 032           28.567677 -37.785995 58.5 1  5620  5357 11.140 -33.645 0.004 0.044 -0.636 -21.916 0.218 273 313 23 N 
NGC 0722                 28.695642  20.698214 77.3 1  4906  4276 10.282 -33.155 0.017 0.106  0.026 -23.022 0.218 408 412  6 N 
UGC 01378                29.080164  73.282776 48.7 3  2935  2874  8.360 -32.293 0.096 0.029  0.582 -24.639 0.218 492 646 44 N 
NGC 0748                 29.090826  -4.467625 62.3 5  5316  4788  9.691 -33.401 0.006 0.054  0.000 -23.769 0.217 480 535 16 N 
NGC 0768                 29.670603   0.529232 76.9 3  7008  7039 10.559 -34.237 0.006 0.102 -0.081 -23.706 0.218 374 377  8 N 
IC 0178                  29.728350  36.674965 47.4 2  4838  3866 10.089 -32.936 0.017 0.027 -0.234 -22.657 0.219 252 333 26 N 
VV 733                   29.935347  -7.839128 50.8 5  5294  4875 10.250 -33.440 0.005 0.032  0.000 -23.227 0.218 325 411 36 N 
UGC 01485                30.099047  21.108253 51.1 5  4861  4195 10.535 -33.114 0.018 0.033  0.000 -22.630 0.218 291 366 20 N 
UGC 01498                30.245502   8.311166 62.1 7  4713  4185 11.109 -33.109 0.015 0.051  0.000 -22.066 0.218 252 278  8 N 
IC 0197                  31.020559   2.786826 60.9 4  6316  6260 10.840 -33.983 0.006 0.051  0.000 -23.199 0.218 265 296 11 N 
IC 0200                  31.360994  31.175327 48.3 3  5271  4222 10.125 -33.127 0.011 0.028 -0.182 -22.859 0.219 266 348 25 N 
IC 0198                  31.513020   9.295547 57.7 4  9243  9355 11.076 -34.855 0.015 0.044  0.000 -23.838 0.218 345 400 14 N 
NGC 0820                 32.104080  14.349669 50.6 3  4418  3850  9.617 -32.927 0.013 0.031  0.077 -23.431 0.218 338 429 26 N 
NGC 0819                 32.143211  29.234026 48.7 4  6577  6744 10.612 -34.145 0.012 0.030  0.000 -23.574 0.219 275 357 24 N 
NGC 0818                 32.185490  38.777206 65.4 5  4247  3472  9.288 -32.703 0.009 0.061  0.000 -23.485 0.217 438 475 12 N 
ESO 478- G 006           32.325325 -23.415071 57.0 6  5334  5213  9.454 -33.586 0.003 0.043  0.000 -24.178 0.218 373 437 16 N 
NGC 0840                 32.567631   7.845384 58.1 3  7270  7114 10.462 -34.260 0.012 0.043  0.243 -24.096 0.218 423 491 17 N 
NGC 0834                 32.755386  37.666275 65.4 2  4601  3687  9.412 -32.833 0.010 0.058 -0.168 -23.320 0.217 326 351 13 N 
NGC 0881                 34.688644  -6.639089 47.5 5  5263  4951  9.534 -33.473 0.006 0.028  0.000 -23.973 0.219 398 531 38 N 
ESO 298- G 028           34.906715 -37.818764 64.7 1  5065  4733 10.194 -33.376 0.005 0.056  0.360 -23.603 0.217 434 473 18 N 
UGC 01792                34.969666  29.036240 45.6 4  4985  4027 10.323 -33.025 0.018 0.025  0.000 -22.745 0.219 326 447 37 N 
UGC 01814                35.348782  16.566549 62.2 4  4105  3519 10.756 -32.732 0.029 0.054  0.000 -22.058 0.218 216 237  6 N 
IC 0221                  35.670425  28.256981 45.6 5  5087  4157  9.869 -33.094 0.021 0.025  0.000 -23.271 0.219 334 458 38 N 
IC 0222                  35.699360  11.638332 49.5 0 13181 13388 10.775 -35.634 0.021 0.030 -0.326 -24.584 0.219 277 356 23 N 
UGC 01860                36.175625  25.561075 51.4 2  9648  9095 10.527 -34.794 0.014 0.032  0.344 -24.658 0.218 423 533 32 N 
UGC 01871                36.269127  22.217209 52.8 2 10115  9819  9.877 -34.960 0.028 0.034  0.629 -25.774 0.218 541 671 36 N 
NGC 0918                 36.459251  18.499004 55.9 5  1509  1392  8.840 -30.719 0.070 0.041  0.000 -21.989 0.218 243 286 11 N 
NGC 0917                 36.532040  31.912331 55.6 2  5403  4353  9.639 -33.194 0.015 0.039  0.724 -24.333 0.218 605 725 32 N 
NGC 0924                 36.695110  20.497490 57.3 0  4464  3796  9.492 -32.897 0.033 0.042  0.398 -23.878 0.218 411 480 22 N 
NGC 0941                 37.116058  -1.151539 50.0 5  1604  1452 10.676 -30.810 0.007 0.031  0.000 -20.173 0.218 145 181 11 N 
NGC 0947                 37.138020 -19.042110 57.4 6  4952  4841 10.101 -33.425 0.006 0.044  0.000 -23.374 0.218 323 376 14 N 
UGC 01966                37.348553  10.177107 56.9 3  8459  8548 10.630 -34.659 0.015 0.041  0.223 -24.309 0.218 411 483 19 N 
UGC 01971                37.500027  28.633671 46.1 4  4570  3719 10.817 -32.852 0.020 0.026  0.000 -22.082 0.219 265 359 28 N 
CGCG 483-073             37.710503  26.193432 67.2 0 13289 13517 11.161 -35.654 0.024 0.062  0.433 -25.012 0.218 456 487 12 N 
IC 1809                  37.918125  22.917206 46.8 2  5578  5578 10.370 -33.732 0.031 0.026 -0.315 -23.105 0.219 234 312 28 N 
NGC 0959                 38.099754  35.494648 54.1 8   597   694 10.086 -29.207 0.014 0.036  0.000 -19.172 0.218 136 160  8 N 
UGC 02069                38.905422  37.638885 54.1 7  4277  3441 10.239 -32.684 0.009 0.036  0.000 -22.490 0.218 239 287 15 N 
UGCA 036                 39.244328  -5.349231 46.7 5  4422  3899 10.882 -32.955 0.005 0.027  0.000 -22.105 0.219 173 229 18 N 
IC 1825                  39.731796   9.097373 48.7 5  5125  4756 10.446 -33.386 0.034 0.030  0.000 -23.004 0.219 281 365 24 N 
NGC 1012                 39.812290  30.151667 64.9 5   987   994  9.151 -29.988 0.029 0.060  0.000 -20.926 0.217 193 206  6 N 
NGC 1036                 40.120811  19.297113 45.6 0   792   807 10.742 -29.534 0.018 0.025 -2.729 -16.106 0.219 100 131 12 N 
NGC 1054                 40.565575  18.217203 58.1 3  9760  9464 10.720 -34.880 0.017 0.043  0.378 -24.598 0.218 471 547 22 N 
NGC 1056                 40.701233  28.574207 63.7 0  1543  1438  8.934 -30.788 0.030 0.054 -0.820 -21.118 0.217 266 290  7 N 
NGC 1069                 40.749352  -8.289529 46.9 5  9539  9664 10.661 -34.926 0.005 0.027  0.000 -24.297 0.219 467 631 50 N 
NGC 1076                 40.871883 -14.754312 55.3 5  2103  2010  9.848 -31.516 0.004 0.040  0.000 -21.712 0.218 257 305 17 N 
IC 1843                  41.352600   2.880534 62.1 1  6764  6138 10.908 -33.940 0.008 0.051 -0.140 -22.951 0.218 346 384 12 N 
NGC 1085                 41.605473   3.607177 46.8 3  6790  6153  9.907 -33.946 0.007 0.026  0.260 -24.331 0.219 369 497 40 N 
NGC 1094                 41.865929  -0.285092 58.1 2  6422  5865 10.083 -33.841 0.008 0.043 -0.012 -23.797 0.218 345 399 16 N 
NGC 1093                 42.067310  34.419769 53.9 2  5280  4149 10.338 -33.090 0.017 0.036  0.081 -22.886 0.218 354 430 21 N 
UGC 02311                42.366463  -0.873039 46.8 3  7157  6757 10.305 -34.149 0.011 0.026 -0.120 -23.761 0.219 273 366 30 N 
NGC 1137                 43.511387   2.962095 53.3 3  3039  2686  9.866 -32.145 0.021 0.035 -0.308 -22.027 0.218 258 314 16 N 
IC 1865                  43.834076   8.828166 57.7 4  7996  7764 10.280 -34.451 0.045 0.044  0.000 -24.259 0.218 393 457 18 N 
UGC 02358                43.927578  75.154404 55.6 3  4302  4195  9.774 -33.114 0.093 0.039  0.220 -23.691 0.218 404 482 24 N 
UGC 02426                44.288395   5.320905 49.5 3  7414  6955 10.972 -34.211 0.027 0.030  0.093 -23.389 0.219 337 434 34 N 
2MASX J02571191+0744022  44.299732   7.733992 75.1 5  7909  7654 11.126 -34.420 0.055 0.115  0.000 -23.464 0.218 311 315 17 N 
ESO 356- G 022           44.454849 -36.717926 52.4 6  6244  6203  9.618 -33.963 0.004 0.035  0.000 -24.384 0.218 462 575 29 N 
UGC 02444                44.623802   6.306360 54.7 3  6709  6046 10.555 -33.907 0.037 0.037  0.068 -23.494 0.218 354 426 20 N 
NGC 1169                 45.894791  46.386349 49.5 3  2388  2090  7.767 -31.601 0.042 0.030  0.458 -24.364 0.218 451 584 38 N 
IC 1874                  46.591515  36.014565 49.5 1  4928  3874  9.997 -32.941 0.047 0.030  0.213 -23.234 0.218 345 445 34 N 
NGC 1211                 46.718395  -0.794434 46.8 0  3220  2848  9.299 -32.273 0.014 0.026 -1.349 -21.664 0.219 176 232 19 N 
IC 1904                  48.753208 -30.708017 67.2 1  4639  4506 10.240 -33.269 0.003 0.062  0.063 -23.157 0.217 392 418 15 N 
IC 0304                  48.755688  37.881836 51.9 3  4952  3880 10.122 -32.944 0.058 0.033  0.039 -22.953 0.218 334 416 24 N 
UGC 02617                49.003223  40.885647 70.2 5  4697  3702 10.637 -32.842 0.032 0.075  0.000 -22.312 0.218 298 310 26 N 
UGC 02640                49.468143  43.304134 58.8 3  6116  6616 10.213 -34.103 0.039 0.044 -0.063 -23.910 0.218 334 383 20 N 
MCG -02-09-029           49.823742 -12.102816 46.7 5  4606  4290 11.024 -33.163 0.013 0.027  0.000 -22.178 0.219 245 328 32 N 
NGC 1299                 50.040379  -6.261933 57.7 5  2336  2161 10.004 -31.673 0.009 0.044  0.000 -21.722 0.218 227 261 11 N 
UGC 02685                50.215866  38.253963 46.3 3  5042  3952  9.962 -32.984 0.049 0.025 -0.424 -22.672 0.219 213 286 26 N 
UGC 02802                54.461777   4.948806 65.4 1  9662  9763 10.860 -34.948 0.046 0.058  0.341 -24.532 0.218 433 469 13 N 
MCG -01-10-012           54.495354  -6.270755 51.3 5  6661  6405 10.840 -34.033 0.012 0.033  0.000 -23.238 0.218 355 447 26 N 
IC 1977                  55.188011  17.741165 56.9 3  9931 10151  9.986 -35.033 0.035 0.041  0.527 -25.650 0.218 524 618 24 N 
ESO 419- G 003           55.546543 -27.864182 54.6 6  4096  3899 10.936 -32.955 0.003 0.039  0.000 -22.060 0.218 231 275 12 N 
NGC 1424                 55.808502  -4.730071 72.7 3  5632  5381 10.859 -33.654 0.012 0.076 -0.317 -22.566 0.218 304 312  7 N 
NGC 1459                 56.741417 -25.521759 50.3 6  4166  3985 10.371 -33.002 0.003 0.032  0.000 -22.666 0.218 281 357 22 N 
UGC 02862                56.912350  13.255935 45.6 3  6735  6488 10.136 -34.061 0.068 0.025  0.344 -24.361 0.219 387 533 46 N 
CGCG 417-008             57.791904   3.795091 55.9 5  7018  6728 10.882 -34.140 0.050 0.041  0.000 -23.349 0.218 353 419 28 N 
2MASX J03525618+4006457  58.234131  40.112801 68.0 5  5588  4564 10.778 -33.297 0.128 0.068  0.000 -22.715 0.218 233 244 21 N 
UGC 02894                58.532028  15.990041 46.1 5  6638  6464 10.728 -34.052 0.073 0.026  0.000 -23.423 0.219 202 271 22 N 
CGCG 417-010             58.699734   6.262912 53.8 4  7831  7669 10.562 -34.424 0.056 0.037  0.000 -23.955 0.218 469 573 28 N 
UGC 02927                60.419914  23.112724 52.3 1  6255  6172 10.954 -33.952 0.043 0.034 -1.012 -22.062 0.218 218 267 15 N 
ESO 420- G 003           61.940254 -29.858580 50.0 6  4131  3980 10.686 -32.999 0.003 0.031  0.000 -22.347 0.218 266 339 21 N 
UGC 02994                63.597607   2.731501 59.7 8  3319  2902 11.211 -32.314 0.053 0.046  0.000 -21.202 0.218 239 269 10 N 
MCG -02-11-030           64.158958 -12.398547 68.4 2  8912  8212 11.154 -34.572 0.012 0.065  0.060 -23.555 0.218 400 423 30 N 
UGC 03052                67.109894  39.625835 45.6 3  4242  3672 10.020 -32.824 0.125 0.025 -0.058 -22.896 0.219 281 384 36 N 
2MASX J04324860+2929578  68.202522  29.499346 56.7 4  2117  1926  8.384 -31.424 0.252 0.042  0.000 -23.333 0.218 288 337 18 N 
UGC 03122                69.964462   7.055215 54.5 5  4686  4435 10.234 -33.234 0.035 0.038  0.000 -23.074 0.218 327 394 17 N 
MCG -02-12-058           70.745514 -12.770947 67.6 5  8814  8184 10.868 -34.565 0.035 0.067  0.000 -23.798 0.218 461 492 23 N 
NGC 1661                 71.781830  -2.054571 50.6 4  8890  8625 10.941 -34.679 0.007 0.032  0.000 -23.777 0.218 346 439 27 N 
ESO 485- G 016           72.233154 -23.729872 70.4 1  8087  7611 11.205 -34.407 0.007 0.070 -0.116 -23.163 0.218 372 388 22 N 
UGC 03194                73.245415   1.331327 66.6 3  8217  7802 11.011 -34.461 0.015 0.060  0.210 -23.735 0.218 445 478 19 N 
NGC 1762                 75.904274   1.573337 50.3 5  4754  4794  9.416 -33.404 0.018 0.032  0.000 -24.037 0.218 412 527 31 N 
NGC 1792                 76.310226 -37.980751 60.9 4  1207  1095  6.774 -30.196 0.004 0.051  0.000 -23.477 0.217 299 335 12 N 
NGC 1784                 76.362999 -11.871376 51.9 5  2312  2181  8.483 -31.693 0.027 0.034  0.000 -23.271 0.218 330 411 23 N 
ESO 553- G 003           76.656853 -17.553370 53.8 5  4467  4356 10.700 -33.195 0.012 0.037  0.000 -22.545 0.218 274 332 17 N 
UGC 03248                76.777122   3.978579 64.2 3  8933  9318 10.895 -34.847 0.017 0.055  0.170 -24.194 0.218 423 462 11 N 
NGC 1832                 78.013893 -15.687796 49.7 4  1943  1822  8.334 -31.303 0.014 0.031  0.000 -23.014 0.218 266 340 25 N 
IC 0416                  80.985054 -17.260374 60.9 5  3190  3093 11.074 -32.452 0.011 0.051  0.000 -21.440 0.218 270 302 10 N 
NGC 1964                 83.340652 -21.945770 71.1 3  1661  1561  7.592 -30.967 0.007 0.072  0.048 -23.502 0.217 403 419  6 N 
UGC 03321                83.395218   6.273307 69.3 2  8069  7980 10.100 -34.510 0.055 0.067  0.342 -24.874 0.217 504 532 10 N 
UGC 03322                83.582901   6.790855 54.7 3  7881  7773 11.155 -34.453 0.061 0.037  0.306 -23.701 0.218 428 516 24 N 
UGC 03344                86.235992  69.159294 54.7 3  4282  3878 10.278 -32.943 0.024 0.037 -0.201 -22.525 0.218 286 342 21 N 
ESO 555- G 001           87.382538 -19.550310 56.0 1  8619  8438 10.592 -34.631 0.012 0.039  0.783 -24.873 0.218 474 564 29 N 
UGC 03375                88.855453  51.910606 59.0 5  5794  5618  9.342 -33.748 0.041 0.047  0.000 -24.494 0.218 494 568 19 N 
ESO 488- G 051           89.718002 -23.339594 66.1 1  5664  5382 10.754 -33.655 0.006 0.059  0.537 -23.503 0.218 472 509 26 N 
MCG -03-16-006           90.085411 -16.166710 48.7 6  6563  6303 10.133 -33.998 0.054 0.030  0.000 -23.949 0.218 323 421 36 N 
ESO 556- G 005           93.779984 -19.418428 60.9 5  5649  5380 10.958 -33.654 0.021 0.051  0.000 -22.767 0.218 295 330 11 N 
NGC 2206                 93.999313 -26.765478 58.0 4  6277  5890  9.303 -33.851 0.007 0.045  0.000 -24.599 0.218 501 583 19 N 
ESO 365- G 010           95.486328 -36.555954 73.1 6  9310  8463 10.884 -34.638 0.014 0.084  0.000 -23.852 0.218 390 401 15 N 
NGC 2227                 96.491577 -22.004839 59.2 6  2256  2226  9.812 -31.738 0.016 0.047  0.000 -21.989 0.218 260 295 10 N 
IC 2166                  96.731834  59.080082 46.1 4  2682  2558  9.201 -32.039 0.020 0.026  0.000 -22.884 0.219 300 407 33 N 
ESO 557- G 009           99.676071 -20.286818 62.7 5  2660  2734 10.691 -32.184 0.048 0.055  0.000 -21.595 0.218 255 280  7 N 
ESO 490- G 037          101.093834 -26.108843 53.3 0  2512  2571  8.976 -32.051 0.023 0.035  0.102 -23.235 0.218 347 425 22 N 
IC 0454                 102.776230  12.922037 60.0 2  3945  3931  9.286 -32.973 0.045 0.046  0.173 -23.952 0.218 408 464 14 N 
UGC 03577               103.553688  65.202744 49.5 3  4592  4589 10.987 -33.309 0.009 0.030 -0.172 -22.188 0.219 273 350 23 N 
UGC 03630               105.263748   1.911287 60.0 3  1762  1764  8.394 -31.232 0.102 0.046 -0.041 -22.946 0.217 344 390 12 N 
UGC 03691               107.005348  15.178408 60.9 5  2203  2205 10.584 -31.717 0.018 0.051  0.000 -21.201 0.218 226 251  7 N 
UGC 03724               107.866516  48.240124 45.6 3  5920  5420 10.557 -33.670 0.016 0.025  0.335 -23.488 0.219 384 529 47 N 
NGC 2268                108.572678  84.382271 51.9 4  2227  2251  8.451 -31.762 0.013 0.034  0.000 -23.358 0.218 359 448 23 N 
UGC 03804               110.644539  71.598946 53.0 4  2869  2761  9.713 -32.205 0.005 0.036  0.000 -22.533 0.218 285 349 19 N 
UGC 03828               111.149048  57.967560 60.0 3  3518  3360  9.282 -32.632 0.013 0.046 -0.438 -22.971 0.218 251 282 25 N 
UGC 03855               112.054199  58.506699 90.0 2  3167  3011  7.400 -32.393 0.013 0.226  0.173 -25.404 0.217 470 464 15 N 
NGC 2389                112.269363  33.860962 46.1 5  3944  3814 10.194 -32.907 0.011 0.026  0.000 -22.750 0.219 331 451 36 N 
ESO 428- G 037          112.576889 -31.599024 61.9 4  2084  2034  9.536 -31.541 0.061 0.053  0.000 -22.119 0.217 289 320 10 N 
A0750-2500              118.085922 -25.144629 64.7 3  4590  4617  9.770 -33.322 0.074 0.056  0.027 -23.709 0.217 379 412 21 N 
NGC 2486                119.485329  25.160896 62.5 2  4649  4501 10.462 -33.267 0.010 0.051  0.143 -23.010 0.218 408 453 12 N 
UGC 04128               120.053673  60.288525 48.7 5  5977  5885 10.569 -33.849 0.012 0.030  0.000 -23.322 0.219 302 393 28 N 
IC 2219                 120.652191  27.437490 65.1 5  5225  5271 10.474 -33.609 0.007 0.060  0.000 -23.203 0.218 329 355  7 N 
NGC 2512                120.782715  23.391857 51.4 3  4704  4585  9.722 -33.307 0.010 0.032 -0.002 -23.625 0.218 321 402 33 N 
A0804-2723              121.546227 -27.528410 46.5 6   959   767  7.500 -29.423 0.083 0.027  0.000 -22.033 0.219 235 315 25 N 
UGC 04243               122.605644  67.242928 59.3 2  4950  5090 10.531 -33.534 0.009 0.045 -0.070 -22.987 0.218 334 381 18 N 
NGC 2535                122.806190  25.206926 62.2 4  4097  3973 10.178 -32.995 0.008 0.054  0.000 -22.879 0.218 114 121  4 Y 
NGC 2541                123.666969  49.061440 60.3 6   559   491 10.682 -28.457 0.010 0.049  0.000 -17.834 0.218 191 212  7 Y 
NGC 2558                124.803215  20.510715 50.5 2  4998  5002 10.064 -33.496 0.010 0.031  0.261 -23.734 0.218 391 498 31 N 
NGC 2574                125.200653  -8.918462 58.8 2  2865  2876  9.844 -32.294 0.014 0.044 -0.004 -22.504 0.218 350 402 20 N 
NGC 2578                125.351135 -13.317868 54.7 1  4601  4704  9.272 -33.362 0.012 0.037  0.960 -25.099 0.218 502 607 36 N 
NGC 2572                125.352562  19.147692 71.9 3  7983  8021 10.661 -34.521 0.010 0.074  0.312 -24.256 0.218 500 519  8 N 
UGC 04375               125.797012  22.664597 50.8 5  2061  2060  8.701 -31.570 0.009 0.033  0.000 -22.910 0.218 277 349 21 N 
IC 2367                 126.041985 -18.775557 45.4 4  2451  2513  8.564 -32.001 0.020 0.025  0.000 -23.482 0.219 295 405 34 N 
NGC 2615                128.638962  -2.546812 60.2 3  4222  4278  9.318 -33.156 0.007 0.047  0.262 -24.154 0.218 439 498 28 N 
NGC 2608                128.822296  28.473465 53.1 4  2156  2161  9.278 -31.673 0.008 0.036  0.000 -22.439 0.218 201 243 13 N 
NGC 2619                129.386292  28.705223 54.1 3  3477  3435  9.550 -32.680 0.009 0.036  0.170 -23.344 0.218 381 462 22 N 
MCG -01-22-034          130.326294  -4.714224 49.5 1  4408  4471 11.079 -33.252 0.004 0.030 -0.057 -22.150 0.219 309 398 29 N 
MCG -02-23-001          130.985809 -12.847514 56.5 5  5717  5859 10.269 -33.839 0.012 0.042  0.000 -23.624 0.218 471 557 24 N 
NGC 2722                134.692383  -3.710114 50.0 5  2758  2701 10.329 -32.158 0.003 0.031  0.000 -21.863 0.218 257 327 20 N 
NGC 2721                134.735489  -4.901952 46.4 4  3717  3606  9.709 -32.785 0.004 0.026  0.000 -23.107 0.219 316 427 33 N 
NGC 2712                134.876953  44.913982 58.3 3  1819  1856  9.137 -31.343 0.004 0.043 -0.192 -22.062 0.218 300 345 12 N 
NGC 2710                134.951447  55.706398 62.1 3  2526  2497 10.397 -31.987 0.004 0.051 -0.395 -21.250 0.218 265 292 12 N 
UGC 04758               136.196747  22.028421 56.0 2 10262 10660 11.102 -35.139 0.007 0.039  0.412 -24.495 0.218 473 563 23 N 
NGC 2742                136.889725  60.479332 60.9 5  1292  1261  8.578 -30.504 0.008 0.051  0.000 -21.984 0.217 285 319 10 N 
NGC 2786                138.398270  12.440839 58.1 1  4900  4927 10.234 -33.463 0.009 0.043  0.148 -23.429 0.218 374 433 17 N 
MCG -01-24-010          140.091461  -7.880692 62.1 3  3440  3308  9.980 -32.597 0.007 0.051 -0.081 -22.594 0.218 340 377 20 N 
CGCG 121-091            141.590729  22.130247 68.7 4  7724  7547 10.922 -34.389 0.005 0.070  0.000 -23.542 0.218 345 363  6 N 
NGC 2894                142.376007   7.718821 60.2 1  2137  2093  8.858 -31.604 0.012 0.047  0.191 -22.996 0.217 389 441 22 N 
NGC 2906                143.025986   8.441858 50.6 5  2143  2099  8.994 -31.610 0.009 0.032  0.000 -22.657 0.218 349 443 25 N 
NGC 2903                143.042130  21.500830 62.5 4   556   322  5.809 -27.539 0.006 0.054  0.000 -21.790 0.217 369 409 10 N 
UGC 05129               144.491608  25.494806 59.0 3  4059  3987 10.629 -33.003 0.004 0.045 -0.167 -22.256 0.218 308 352 19 N 
NGC 2948                144.746658   6.955483 62.8 4  4984  4880  9.893 -33.442 0.009 0.055  0.000 -23.613 0.217 376 415 10 N 
NGC 2942                144.783157  34.006226 54.0 5  4425  4322 11.040 -33.178 0.006 0.038  0.000 -22.181 0.218 229 275 13 N 
NGC 2960                145.151596   3.576990 49.5 1  4947  4821  9.903 -33.416 0.009 0.030  0.729 -24.281 0.218 426 551 38 N 
ESO 434- G 023          145.429626 -28.191339 57.0 4  2533  2199 10.648 -31.711 0.022 0.043  0.000 -21.128 0.218 240 278 11 N 
NGC 2964                145.725998  31.847263 57.3 4  1336  1246  7.734 -30.478 0.004 0.043  0.000 -22.791 0.218 235 272 15 N 
NGC 2989                146.355103 -18.373907 58.8 4  4141  4114 10.138 -33.071 0.012 0.046  0.000 -22.992 0.218 293 335 13 N 
NGC 2990                146.571716   5.708836 58.2 5  3066  2950  9.870 -32.349 0.006 0.045  0.000 -22.531 0.218 279 321 14 N 
UGC 05234               146.706406  16.042849 47.1 5  6016  5871  8.564 -33.844 0.009 0.027  0.000 -25.316 0.219 329 440 32 N 
NGC 2998                147.181793  44.081310 64.3 5  4765  4597  9.870 -33.312 0.003 0.058  0.000 -23.503 0.217 364 397  9 N 
VV 110                  147.735352  -4.997713 66.2 5  6585  6710 10.413 -34.134 0.008 0.063  0.000 -23.792 0.217 444 478 21 N 
NGC 3021                147.738037  33.553528 56.5 4  1535  1509  8.965 -30.893 0.003 0.042  0.000 -21.973 0.218 241 281 12 N 
NGC 3038                147.814377 -32.752563 60.7 1  2790  2525  8.320 -32.012 0.026 0.048  0.167 -23.932 0.217 387 436 14 N 
NGC 3041                148.279755  16.677668 50.1 4  1411  1337  9.048 -30.630 0.007 0.032  0.000 -21.620 0.218 268 341 20 N 
NGC 3052                148.616394 -18.638882 50.0 5  3778  3642  9.398 -32.807 0.009 0.031  0.000 -23.449 0.218 276 352 21 N 
IC 0587                 150.771637  -2.400136 63.5 4  6244  6294 10.865 -33.995 0.012 0.056  0.000 -23.198 0.218 340 373 11 N 
MCG -02-26-027          150.820801 -14.945121 68.4 7  4856  4982 10.746 -33.487 0.012 0.065  0.000 -22.818 0.218 331 349 18 N 
IC 2541                 151.450043 -17.434546 68.6 4  4985  5165 10.116 -33.565 0.008 0.070  0.000 -23.527 0.217 383 404 13 N 
NGC 3153                153.210419  12.666674 65.7 5  2813  2717 10.624 -32.170 0.008 0.062  0.000 -21.616 0.218 242 258  5 N 
NGC 3185                154.410690  21.688248 61.4 2  1235  1060  9.114 -30.126 0.005 0.049 -0.441 -20.626 0.217 254 282  9 N 
NGC 3223                155.396164 -34.266804 54.0 3  2893  2511  7.573 -31.999 0.021 0.036  0.257 -24.741 0.218 408 496 24 N 
NGC 3241                156.070648 -32.482662 48.3 2  3019  2662  8.865 -32.126 0.016 0.028  0.306 -23.611 0.219 392 516 38 N 
IC 0609                 156.397583  -2.215211 64.5 3  5547  5438 10.616 -33.677 0.009 0.056 -0.125 -23.000 0.218 335 364 11 N 
ESO 500- G 041          156.734558 -24.089220 51.9 2  3576  3311 10.427 -32.600 0.012 0.033 -0.301 -21.917 0.218 255 316 33 N 
UGC 05715               157.896500   0.475415 53.0 4  8605  8519 10.786 -34.652 0.013 0.036  0.000 -23.914 0.218 365 449 39 N 
NGC 3259                158.145081  65.041077 49.3 4  1677  1668 10.140 -31.112 0.003 0.030  0.000 -21.005 0.218 231 296 19 N 
UGC 05746               158.785843  45.084713 51.4 2  7545  7751 10.392 -34.447 0.004 0.032  0.302 -24.393 0.218 409 515 31 N 
MCG -01-27-021          158.820480  -7.247115 60.9 5  5062  5010 10.932 -33.499 0.013 0.051  0.000 -22.631 0.218 302 338 16 N 
NGC 3306                159.292572  12.652464 70.4 7  2888  2769 10.177 -32.212 0.005 0.070  0.000 -22.110 0.217 261 270  4 N 
ESO 501- G 051          159.371155 -26.317003 58.1 2  3348  3008  9.040 -32.392 0.014 0.043  0.452 -23.861 0.218 500 582 25 N 
NGC 3321                159.710678 -11.648850 62.2 5  2492  2259 10.788 -31.769 0.010 0.054  0.000 -21.045 0.218 267 294  8 N 
ESO 501- G 075          160.246140 -27.084024 57.7 5  5243  5441  9.849 -33.678 0.013 0.044  0.000 -23.886 0.218 330 383 14 N 
NGC 3340                160.574936  -0.376834 48.1 3  5558  5406 10.156 -33.664 0.009 0.028 -0.179 -23.366 0.219 266 348 30 N 
MESSIER 096             161.690598  11.819940 48.1 2   888   521  6.274 -28.584 0.005 0.028  0.070 -22.413 0.219 324 427 31 N 
NGC 3370                161.766891  17.273703 56.5 5  1281  1066  9.242 -30.139 0.006 0.042  0.000 -20.945 0.218 268 314 13 N 
NGC 3380                162.050690  28.601795 47.8 2  1604  1550  9.896 -30.951 0.005 0.027 -1.270 -19.817 0.219 113 144 11 N 
NGC 3394                162.665756  65.727158 47.0 5  3389  3486 10.469 -32.712 0.003 0.027  0.000 -22.272 0.219 284 379 31 N 
NGC 3430                163.047546  32.950420 57.4 5  1585  1542  8.801 -30.941 0.005 0.044  0.000 -22.188 0.218 338 394 14 N 
NGC 3455                163.629471  17.284630 56.9 4  1105   797 10.512 -29.508 0.007 0.043  0.000 -19.045 0.218 201 232  9 N 
NGC 3469                164.240387 -14.300561 45.6 5  4646  4662  9.729 -33.343 0.011 0.025  0.000 -23.650 0.219 394 542 48 N 
NGC 3475                164.604980  24.226381 51.1 2  6426  6093  9.998 -33.924 0.003 0.032  0.572 -24.533 0.218 505 641 38 N 
NGC 3488                165.348160  57.677513 56.0 5  2995  3029 10.756 -32.406 0.003 0.041  0.000 -21.694 0.218 230 270 12 N 
NGC 3521                166.452469  -0.035900 63.3 4   799   398  5.626 -28.001 0.011 0.056  0.000 -22.442 0.217 437 482 11 N 
IC 0674                 167.776474  43.632977 66.9 2  7526  7596 10.578 -34.403 0.003 0.061  0.368 -24.257 0.218 506 543 26 N 
MCG -02-29-016          169.321503 -14.523740 60.9 5  3960  3649 10.950 -32.811 0.011 0.051  0.000 -21.922 0.218 315 353 16 N 
UGC 06340               169.981079  -0.879878 62.1 3  7386  7330 10.542 -34.325 0.009 0.051  0.193 -24.036 0.218 423 471 13 N 
NGC 3626                170.015823  18.356812 54.2 0  1494  1316  8.074 -30.596 0.004 0.036 -0.318 -22.244 0.218 296 357 17 N 
NGC 3622                170.051865  67.241798 57.4 6  1311  1322 10.845 -30.606 0.003 0.044  0.000 -19.808 0.218 134 151  7 N 
MESSIER 066             170.062607  12.991290 64.9 3   722   386  5.688 -27.935 0.007 0.056 -0.085 -22.225 0.217 347 376  9 N 
NGC 3629                170.132568  26.963398 46.4 6  1506  1384 10.695 -30.706 0.004 0.026  0.000 -20.041 0.219 186 248 19 N 
NGC 3646                170.429550  20.169569 56.4 5  4246  3979  8.475 -32.999 0.005 0.042  0.000 -24.571 0.218 499 591 22 N 
NGC 3655                170.727570  16.590139 48.7 5  1500  1309  8.624 -30.585 0.005 0.030  0.000 -21.995 0.218 284 369 24 N 
NGC 3663                170.999634 -12.296452 48.1 3  5014  4858 10.204 -33.433 0.010 0.028  0.011 -23.277 0.219 309 406 31 N 
NGC 3668                171.376846  63.446232 57.9 4  3508  3611  9.528 -32.788 0.002 0.045  0.000 -23.307 0.218 346 401 17 N 
NGC 3675                171.535767  43.585918 60.3 3   770   616  6.750 -28.947 0.004 0.047  0.157 -22.405 0.217 404 458 14 N 
NGC 3682                171.921646  66.589806 55.3 0  1507  1510  9.219 -30.894 0.002 0.038 -0.766 -20.950 0.218 250 296 15 N 
NGC 3689                172.045883  25.661102 50.3 5  2737  2627  9.097 -32.097 0.004 0.032  0.000 -23.036 0.218 329 419 25 N 
IC 2853                 172.061874   9.147161 62.1 2  6304  6036 10.532 -33.904 0.008 0.051 -0.030 -23.400 0.218 354 393 12 N 
NGC 3701                172.370453  24.093498 62.7 4  2805  2677 10.655 -32.138 0.003 0.055  0.000 -21.541 0.218 250 274  7 N 
NGC 3715                172.884735 -14.231364 46.7 5  2119  1798  9.397 -31.275 0.007 0.027  0.000 -21.911 0.219 231 308 30 N 
NGC 3719                173.056076   0.819303 58.5 3  5879  5512 10.233 -33.706 0.006 0.044  0.032 -23.555 0.218 359 414 23 N 
NGC 3728                173.315781  24.447006 51.6 3  6970  7177 10.482 -34.280 0.005 0.033  0.290 -24.124 0.218 406 510 31 N 
NGC 3726                173.338226  47.029091 46.6 5   864   735  7.837 -29.331 0.003 0.027  0.000 -21.524 0.219 265 356 27 N 
UGC 06544               173.425095  23.412666 57.7 4  7150  7430 11.002 -34.355 0.004 0.044  0.000 -23.401 0.218 372 432 15 N 
NGC 3765                174.267410  24.096273 58.6 3 10204 10628 10.886 -35.132 0.004 0.044  0.294 -24.588 0.218 443 511 18 N 
ESO 571- G 012          174.739914 -17.969559 70.0 6  6625  6581 10.722 -34.092 0.007 0.074  0.000 -23.451 0.218 366 383 10 N 
NGC 3798                175.058044  24.697033 69.2 0  3552  3316  9.490 -32.603 0.007 0.066  0.075 -23.260 0.217 399 420 13 N 
NGC 3808 NED01          175.184235  22.429367 60.0 3  7076  7436 11.031 -34.357 0.005 0.046 -0.418 -22.959 0.218 255 287 10 N 
CGCG 097-068            175.602005  20.119408 51.1 6  5974  5279 10.787 -33.613 0.004 0.033  0.000 -22.863 0.218 329 415 23 N 
CGCG 097-102 NED02      176.071686  20.223301 49.5 2  6364  5545 11.216 -33.720 0.005 0.030 -0.045 -22.493 0.219 302 388 30 N 
UGC 06719               176.196030  20.125055 48.7 4  6571  5718 10.540 -33.786 0.005 0.030  0.000 -23.281 0.219 390 510 35 N 
NGC 3861                176.266129  19.973644 69.9 3  5085  4676  9.992 -33.349 0.006 0.068  0.201 -23.633 0.217 452 474  7 N 
NGC 3884                176.550781  20.391628 49.2 1  6946  7360  9.570 -34.334 0.005 0.029  0.875 -25.673 0.218 450 586 41 N 
NGC 3900                177.289368  27.022060 63.5 1  1800  1724  8.707 -31.183 0.006 0.053  0.276 -22.811 0.217 415 457 11 N 
NGC 3949                178.423935  47.858761 65.9 4   801   689  8.394 -29.192 0.004 0.062  0.000 -20.865 0.217 259 277  6 N 
NGC 3953                178.454285  52.326542 60.4 4  1050   979  6.924 -29.953 0.006 0.050  0.000 -23.085 0.217 402 455 13 N 
NGC 3968                178.869598  11.968348 61.3 4  6388  5905  9.227 -33.856 0.005 0.052  0.000 -24.685 0.217 469 527 14 N 
NGC 3985                179.175476  48.333939 53.6 9   943   833 10.195 -29.604 0.005 0.035  0.000 -19.450 0.218 138 163 10 N 
ESO 320- G 035          179.193542 -38.192436 47.5 5  2998  2440 10.256 -31.937 0.030 0.028  0.000 -21.739 0.219 207 272 20 N 
NGC 3995                179.433777  32.294155 68.4 7  3279  3117 10.550 -32.469 0.004 0.065  0.000 -21.988 0.218 127 130  3 Y 
ESO 321- G 001          179.579636 -39.550167 55.3 5  3711  3654 10.820 -32.814 0.021 0.040  0.000 -22.055 0.218 246 291 12 N 
NGC 4030                180.098480  -1.100001 59.3 4  1458  1059  7.207 -30.124 0.005 0.047  0.000 -22.969 0.217 325 370 11 N 
NGC 4067                181.048126  10.854398 45.6 3  2420  2243  9.820 -31.754 0.005 0.025 -0.380 -21.584 0.219 218 296 26 N 
NGC 4088                181.392456  50.539028 68.9 4   746   667  7.242 -29.119 0.004 0.071  0.000 -21.952 0.217 330 347  5 N 
NGC 4127                182.109833  76.804031 62.2 4  1813  1836 10.028 -31.319 0.018 0.054  0.000 -21.363 0.217 244 268  7 N 
ESO 441- G 017          182.782440 -31.126999 77.3 1  2117  1530 10.733 -30.924 0.012 0.106 -2.809 -17.500 0.218 130 127  6 N 
NGC 4161                182.889542  57.737465 56.5 4  4899  4842 10.187 -33.425 0.002 0.042  0.000 -23.282 0.218 358 421 27 N 
NGC 4162                182.968643  24.123665 53.1 4  2572  2454  9.261 -31.949 0.007 0.036  0.000 -22.731 0.218 309 378 18 N 
IC 0769                 183.134659  12.123742 63.0 4  2209  2039 10.515 -31.547 0.007 0.055  0.000 -21.093 0.218 243 265 11 N 
NGC 4237                184.297577  15.323986 63.6 4   863   510  8.564 -28.539 0.006 0.057  0.000 -20.037 0.217 238 258  7 N 
NGC 4223                184.357590   6.690029 68.3 0  2240  2037  9.153 -31.545 0.005 0.064 -0.437 -22.024 0.217 322 340  9 N 
IC 3107                 184.445602  10.844700 64.8 4  7285  7633 10.695 -34.413 0.008 0.060  0.000 -23.786 0.218 385 418  8 N 
NGC 4246                184.492157   7.185879 71.3 5  3719  3489 10.453 -32.714 0.005 0.078  0.000 -22.343 0.217 334 346  5 N 
NGC 4202                184.535645  -1.064083 59.7 4  5701  5429 11.172 -33.674 0.006 0.048  0.000 -22.556 0.218 304 345 11 N 
NGC 4273                184.983582   5.343352 61.7 5  2381  2170  8.827 -31.682 0.004 0.052  0.000 -22.911 0.217 249 275  8 N 
NGC 4284                185.052597  58.092960 68.8 4  4203  4172 10.715 -33.102 0.003 0.070  0.000 -22.460 0.218 348 366  7 N 
ESO 573- G 017          185.622238 -22.345085 52.8 0 10023  9818 10.487 -34.960 0.012 0.034  1.205 -25.724 0.218 542 672 39 N 
NGC 4351                186.006485  12.204993 49.2 4  2325  2154 10.539 -31.666 0.006 0.030  0.000 -21.163 0.219  86 105  7 Y 
NGC 4390                186.461197  10.458996 48.6 4  1101   696 10.721 -29.212 0.006 0.029  0.000 -18.527 0.219 121 153 10 N 
NGC 4405                186.529678  16.180882 51.9 0  1739  1546  9.400 -30.946 0.005 0.033 -2.234 -19.351 0.218 133 161 14 N 
NGC 4414                186.612930  31.223520 57.0 5   708   489  6.752 -28.445 0.004 0.043  0.000 -21.739 0.218 347 406 15 N 
NGC 4430                186.859924   6.262666 52.1 3  1450  1073  9.729 -30.153 0.004 0.033 -1.176 -19.285 0.218 129 155  9 N 
NGC 4470                187.407501   7.824041 54.1 1  2340  2141  9.997 -31.653 0.005 0.036 -2.441 -19.256 0.218 126 148  7 N 
MESSIER 088             187.996735  14.420410 59.5 3  2284  2130  6.141 -31.642 0.007 0.045  0.439 -25.993 0.217 502 575 19 N 
NGC 4504                188.072693  -7.563456 52.8 6   998   527  9.295 -28.608 0.005 0.036  0.000 -19.354 0.218 226 276 14 N 
NGC 4525                188.463287  30.277527 67.2 6  1176   953 10.242 -29.896 0.005 0.066  0.000 -19.724 0.217 141 146  4 N 
NGC 4524                188.476608 -12.027611 49.5 3  4843  4676 10.840 -33.349 0.011 0.030 -0.269 -22.281 0.219 253 324 22 N 
NGC 4545                188.642517  63.525078 60.9 5  2737  2847 10.092 -32.272 0.002 0.051  0.000 -22.233 0.218 248 276  8 N 
NGC 4574                189.431305 -35.517639 50.3 4  2955  2273 10.227 -31.783 0.014 0.032  0.000 -21.602 0.218 227 287 17 N 
NGC 4580                189.451660   5.368441 52.0 1  1041   612  8.797 -28.935 0.005 0.033 -1.635 -18.541 0.218 169 206 17 N 
NGC 4595                189.966293  15.297800 50.3 5   631   354 10.079 -27.747 0.007 0.032  0.000 -17.707 0.218 129 159 10 N 
MCG -02-32-023          190.350113 -12.614291 67.6 5  4349  3958 10.717 -32.987 0.010 0.067  0.000 -22.347 0.218 304 322  6 N 
NGC 4635                190.663528  19.945244 46.8 7   956   631 11.154 -29.000 0.005 0.026  0.000 -17.877 0.219 144 189 15 N 
NGC 4651                190.927643  16.393377 50.0 4   800   480  7.883 -28.404 0.005 0.031  0.000 -20.558 0.218 358 459 27 Y 
NGC 4654                190.985992  13.126350 76.0 5  1036   657  7.639 -29.088 0.005 0.130  0.000 -21.584 0.218 285 287  3 N 
CGCG 159-075            191.868271  27.457884 62.1 0  6609  5787 10.667 -33.812 0.003 0.051 -0.507 -22.691 0.218 298 330 10 N 
NGC 4698                192.095505   8.487298 52.8 2  1006   604  7.629 -28.904 0.005 0.034  0.285 -21.600 0.218 411 508 26 Y 
NGC 4699                192.259109  -8.664346 48.1 3  1394   902  6.450 -29.776 0.007 0.028  0.199 -23.560 0.219 359 474 35 N 
NGC 4708                192.422836 -11.093035 46.7 5  4166  3720  9.959 -32.853 0.009 0.027  0.000 -22.930 0.219 179 237 27 N 
NGC 4713                192.491211   5.311426 48.1 7   652   340  9.791 -27.658 0.006 0.028  0.000 -17.900 0.219 163 210 15 Y 
NGC 4725                192.610886  25.500759 45.9 2  1209   956  6.350 -29.901 0.002 0.025  0.321 -23.899 0.219 382 523 44 N 
MCG -01-33-028          192.816025  -7.770266 63.5 5  3943  3492 10.501 -32.716 0.007 0.056  0.000 -22.278 0.218 338 371 22 N 
NGC 4793                193.669220  28.938715 58.4 5  2484  2392  8.624 -31.894 0.002 0.046  0.000 -23.317 0.217 306 352 12 N 
MESSIER 064             194.182068  21.682659 59.2 2   409   242  5.294 -26.915 0.008 0.045 -0.170 -21.504 0.217 308 351 12 N 
MCG -02-33-071          194.305145 -15.036554 55.0 5  3740  3294 10.716 -32.589 0.010 0.039  0.000 -21.922 0.218 257 306 15 N 
IC 0841                 194.947159  21.813164 71.1 2  7163  7392 10.716 -34.344 0.006 0.072 -0.257 -23.448 0.218 316 327 28 N 
NGC 4941                196.054764  -5.551620 60.1 2  1114   645  8.201 -29.048 0.007 0.047 -0.249 -20.652 0.217 292 329 12 N 
NGC 4939                196.059952 -10.339610 60.2 4  3112  2731  8.467 -32.182 0.008 0.049  0.000 -23.772 0.217 442 502 14 N 
NGC 4961                196.448196  27.734137 47.1 4  2533  2430 10.829 -31.928 0.002 0.027  0.000 -21.128 0.219 210 278 20 N 
NGC 4966                196.571976  29.063150 62.1 3  7051  6361 10.295 -34.018 0.002 0.051  0.175 -23.951 0.218 417 464 21 N 
NGC 4986                197.102005  35.206429 60.0 3  4822  4433 10.781 -33.233 0.003 0.046 -0.408 -22.093 0.218 257 289 16 N 
UGC 08229               197.225815  28.183815 45.6 2  5988  5393 10.836 -33.659 0.003 0.025  0.156 -23.006 0.219 333 457 39 N 
NGC 4999                197.388046   1.673108 46.9 3  5647  5257  8.965 -33.604 0.007 0.026  0.496 -25.167 0.219 446 602 53 N 
NGC 4995                197.419357  -7.833405 51.6 3  1744  1295  8.296 -30.561 0.008 0.033 -0.169 -22.137 0.218 282 351 21 N 
NGC 5012                197.904373  22.915487 70.8 4  2610  2494  8.588 -31.984 0.003 0.076  0.000 -23.475 0.217 378 393 19 N 
NGC 5032                198.362289  27.802385 60.4 3  6415  5746  9.853 -33.797 0.003 0.047  0.476 -24.471 0.218 522 593 18 N 
NGC 5033                198.364731  36.593651 63.1 5   873   718  6.965 -29.282 0.002 0.056  0.000 -22.375 0.217 421 465 10 N 
MESSIER 063             198.955536  42.029289 55.9 4   500   422  5.612 -28.125 0.004 0.041  0.000 -22.557 0.218 373 443 17 N 
NGC 5056                199.051376  30.950289 54.6 5  5592  5102 10.360 -33.539 0.002 0.039  0.000 -23.220 0.218 335 403 17 N 
NGC 5054                199.243698 -16.634850 54.6 4  1749  1236  7.568 -30.460 0.016 0.039  0.000 -22.947 0.218 307 368 21 N 
IC 0863                 199.301651 -17.254477 48.7 5  2519  2062 10.135 -31.571 0.016 0.030  0.000 -21.482 0.218 218 281 22 N 
IC 4214                 199.427856 -32.101700 55.4 0  2313  1674  8.120 -31.119 0.012 0.038  0.181 -23.230 0.218 368 439 22 N 
NGC 5112                200.485397  38.734501 46.1 5   970   848 10.024 -29.641 0.002 0.026  0.000 -19.645 0.219 183 245 20 N 
IC 4237                 201.136505 -21.136826 50.0 6  2656  2152  9.381 -31.664 0.017 0.031  0.000 -22.332 0.218 288 367 23 N 
ESO 576- G 051          201.287445 -19.768139 46.7 4  5216  4953 10.063 -33.474 0.017 0.027  0.000 -23.455 0.219 283 380 29 N 
NGC 5161                202.307953 -33.173840 68.0 5  2389  1741  8.683 -31.204 0.012 0.068  0.000 -22.601 0.217 334 353  5 N 
NGC 5201                202.317459  53.081985 50.9 3  8798  8727 10.148 -34.704 0.004 0.031  0.578 -25.170 0.218 506 644 45 N 
NGC 5162                202.358139  11.007928 56.6 5  6826  6339  9.181 -34.010 0.009 0.042  0.000 -24.880 0.218 569 674 27 N 
NGC 5182                202.671295 -28.150303 48.1 2  4370  4199  9.304 -33.116 0.011 0.028 -0.132 -23.719 0.219 276 362 29 N 
NGC 5188                202.867828 -34.794430 71.7 3  2425  1764  8.359 -31.233 0.010 0.073 -0.214 -22.743 0.217 328 339 14 N 
NGC 5207                203.058197  13.892338 54.6 4  7647  7905  9.815 -34.490 0.005 0.039  0.000 -24.719 0.218 518 627 28 N 
NGC 5211                203.272278  -1.035788 57.6 3  3721  3421  9.630 -32.671 0.007 0.042 -0.246 -22.843 0.218 285 330 14 N 
IC 0900                 203.679199   9.336789 51.9 4  7068  7384 10.255 -34.341 0.005 0.034  0.000 -24.126 0.218 335 417 22 N 
NGC 5240                203.980072  35.588257 56.5 5  2231  2166 10.323 -31.678 0.003 0.042  0.000 -21.400 0.218 247 288 12 N 
Holmberg V              205.166245  54.332966 63.5 5  2021  2027 11.086 -31.535 0.003 0.056  0.000 -20.508 0.218 227 246  6 N 
MCG -01-35-008          205.176102  -7.750987 60.9 6  6485  6045 10.580 -33.907 0.010 0.051  0.000 -23.387 0.218 410 462 13 N 
UGC 08705               206.634262  20.847536 58.8 3  6938  6529 10.749 -34.074 0.006 0.044  0.109 -23.485 0.218 383 440 15 N 
NGC 5300                207.066971   3.950888 48.7 5  1171   788  9.446 -29.483 0.005 0.030  0.000 -20.072 0.218 200 257 17 N 
NGC 5320                207.584961  41.366314 60.9 5  2609  2518  9.787 -32.005 0.001 0.051  0.000 -22.270 0.217 290 325 10 N 
NGC 5350                208.339996  40.363956 45.2 3  2325  2258  8.659 -31.769 0.002 0.024 -0.046 -23.090 0.219 282 388 34 N 
ESO 578- G 003          208.345337 -20.116936 64.5 1 10401  9751 10.817 -34.945 0.017 0.056  0.841 -25.042 0.218 528 578 19 N 
NGC 5351                208.365433  37.915043 64.5 4  3613  3431  9.328 -32.677 0.004 0.059  0.000 -23.412 0.217 417 455  9 N 
IC 0959                 209.014175  13.505806 55.6 1  6864  6303 10.240 -33.998 0.005 0.039  0.590 -24.392 0.218 436 520 23 N 
NGC 5394                209.640182  37.453499 55.6 2  3472  3287  9.995 -32.584 0.002 0.039  0.511 -23.141 0.218 510 610 32 N 
UGC 08907               209.858398  12.788503 57.5 2 11743 11738 11.042 -35.348 0.007 0.042  0.268 -24.623 0.218 429 501 19 N 
NGC 5430                210.190903  59.328701 69.9 2  2967  3070  8.733 -32.436 0.003 0.068 -0.256 -23.519 0.217 314 327  7 N 
NGC 5416                210.547195   9.439984 57.6 5  6239  5645 10.301 -33.758 0.006 0.044  0.000 -23.507 0.218 315 366 13 N 
IC 0971                 210.969971 -10.140591 57.7 5  3320  3129 10.831 -32.477 0.010 0.044  0.000 -21.700 0.218 179 204  9 N 
CGCG 018-043            211.296799  -3.369833 53.0 5  1622  1265 11.001 -30.510 0.012 0.036  0.000 -19.556 0.218 205 249 14 N 
ESO 446- G 017          211.996170 -32.051334 48.1 3  4396  4340  9.713 -33.187 0.016 0.028 -0.160 -23.359 0.219 270 354 33 N 
UGC 09041               212.137451  11.816289 53.6 1  5728  5235 10.870 -33.595 0.005 0.035 -0.460 -22.304 0.218 277 336 17 N 
NGC 5520                213.094940  50.348427 57.4 4  1877  1892  9.850 -31.384 0.004 0.044  0.000 -21.582 0.218 282 327 17 N 
UGC 09101               213.317017  27.007971 66.7 3  5307  5016 11.041 -33.502 0.004 0.061 -0.046 -22.479 0.218 363 388  7 N 
NGC 5519                213.586899   7.515987 54.4 1  7450  6900 10.799 -34.194 0.006 0.037  0.103 -23.541 0.218 352 425 20 N 
UGC 09117               213.716721  14.125878 58.6 1  4978  4502 10.761 -33.267 0.006 0.044 -0.035 -22.521 0.218 349 401 14 N 
NGC 5533                214.032181  35.343761 53.8 2  3857  3640  8.846 -32.805 0.003 0.036  0.233 -24.231 0.218 399 487 24 N 
IC 0991                 214.452423 -13.872949 53.8 5  4652  4413 10.021 -33.223 0.015 0.037  0.000 -23.255 0.218 327 397 18 N 
NGC 5585                214.950851  56.729050 51.0 5   303   380 10.188 -27.898 0.003 0.033  0.000 -17.746 0.218 146 180 10 N 
NGC 5584                215.599167  -0.387493 48.8 6  1638  1371  9.886 -30.685 0.008 0.030  0.000 -20.836 0.218 195 250 16 N 
NGC 5592                215.979355 -28.688053 59.7 3  4342  4196  9.306 -33.114 0.015 0.046  0.133 -24.002 0.218 394 449 15 N 
NGC 5604                216.178314  -3.212160 57.0 5  2746  2619  9.555 -32.091 0.014 0.043  0.000 -22.593 0.218 310 362 14 N 
UGC 09244               216.534927   5.237943 57.9 3  8373  8380 10.812 -34.616 0.005 0.043  0.150 -24.002 0.218 392 455 17 N 
NGC 5622                216.550827  48.563988 62.1 3  3870  3820 10.637 -32.910 0.005 0.051 -0.169 -22.159 0.218 317 351 10 N 
CGCG 075-035            216.810577  11.339170 52.2 1  8335  8206 10.960 -34.571 0.007 0.033 -2.527 -21.124 0.218 119 142  8 N 
NGC 5633                216.868256  46.146542 52.2 4  2311  2285  9.424 -31.795 0.003 0.035  0.000 -22.408 0.218 270 334 19 N 
UGC 09259               216.868912  11.040695 57.0 5  8439  8360 11.311 -34.611 0.007 0.043  0.000 -23.350 0.218 315 368 14 N 
UGC 09291               217.153503  38.999191 64.7 5  2884  2761 11.148 -32.205 0.003 0.059  0.000 -21.119 0.218 251 270  6 N 
IC 4442                 217.188690  28.964157 54.9 1  4203  3902 11.104 -32.957 0.004 0.038 -0.885 -21.009 0.218 237 282 15 N 
ESO 385- G 032          217.549774 -36.964348 54.5 5  2840  2292  9.637 -31.801 0.013 0.038  0.000 -22.216 0.218 268 321 14 N 
NGC 5656                217.606277  35.321072 48.9 1  3150  2978  9.222 -32.370 0.003 0.029  0.272 -23.452 0.218 350 456 36 N 
NGC 5645                217.664169   7.274972 69.7 7  1370  1147  9.887 -30.298 0.005 0.068  0.000 -20.485 0.217 179 184  4 N 
NGC 5650                217.754517   5.978428 46.1 4  7497  6847 10.413 -34.178 0.006 0.026  0.000 -23.797 0.219 402 549 43 N 
UGC 09374               218.545746  10.212154 59.3 1  9305  9315 10.941 -34.846 0.005 0.045  0.921 -24.876 0.218 520 597 21 N 
ESO 447- G 023          218.646561 -27.995264 63.7 6  3775  3461 10.409 -32.696 0.019 0.057  0.000 -22.363 0.218 301 329  7 N 
NGC 5681                218.928635   8.300536 49.5 7  7941  7405 10.891 -34.348 0.005 0.030  0.000 -23.491 0.219 277 356 24 N 
NGC 5698                219.311111  38.454231 69.1 4  3679  3527 10.435 -32.737 0.002 0.071  0.000 -22.375 0.217 287 300 13 N 
NGC 5737                220.799210  18.879969 53.6 3  9516  9438 10.703 -34.874 0.007 0.035  0.061 -24.274 0.218 347 423 23 N 
UGC 09521               221.750427  11.592102 53.1 1  9358  9182 10.325 -34.815 0.007 0.035  0.977 -25.508 0.218 495 611 31 N 
NGC 5762                222.177338  12.457136 53.2 1   831   645 11.029 -29.049 0.006 0.035 -1.544 -16.517 0.218 178 214 11 Y 
NGC 5772                222.911987  40.599186 61.4 4  4900  4691  9.578 -33.356 0.004 0.052  0.000 -23.834 0.217 502 564 21 N 
MCG -03-38-029          224.160950 -16.487873 68.1 1  2412  2211 10.476 -31.723 0.024 0.064 -0.969 -20.366 0.218 259 272 12 N 
NGC 5837                226.169113  12.633495 54.7 2  8679  8040 10.492 -34.526 0.007 0.037  0.006 -24.085 0.218 337 405 20 N 
UGC 09705               226.539078  25.782717 54.4 0  6639  6308 10.741 -33.999 0.007 0.037  0.283 -23.586 0.218 379 458 22 N 
UGC 09777               228.563095  20.478712 54.7 2  4696  4401 10.959 -33.218 0.009 0.037 -0.188 -22.118 0.218 289 346 17 N 
CGCG 165-035            228.665771  26.594185 71.1 3  9622  9099 11.209 -34.795 0.010 0.072  0.225 -23.893 0.218 464 484  7 N 
NGC 5905                228.847153  55.517162 50.0 4  3391  3420  9.286 -32.670 0.003 0.031  0.000 -23.419 0.218 338 433 32 N 
CGCG 077-074            229.886047   9.960032 48.1 0  9800  9148 11.132 -34.807 0.008 0.028  0.350 -24.060 0.219 357 471 35 N 
CGCG 077-119            231.123016   8.373196 62.1 3 10859 10477 11.110 -35.101 0.007 0.051 -0.034 -24.015 0.218 353 392 19 N 
ESO 582- G 013          232.480652 -18.619595 59.0 6  7077  6984 10.348 -34.221 0.020 0.047  0.000 -23.939 0.218 477 549 18 N 
NGC 5937                232.692215  -2.829509 55.3 5  2807  2764  8.765 -32.208 0.035 0.040  0.000 -23.518 0.218 339 404 22 N 
CGCG 022-008            233.076828  -2.822374 51.4 9  7025  6621 11.293 -34.105 0.042 0.032  0.000 -22.886 0.219 344 432 27 N 
IC 1125                 233.273376  -1.628275 62.6 8  2797  2760 10.671 -32.204 0.030 0.052  0.000 -21.615 0.218 191 208  7 N 
NGC 5962                234.131897  16.607849 53.6 5  1958  2014  8.324 -31.520 0.011 0.037  0.000 -23.243 0.218 336 410 19 N 
NGC 5970                234.624893  12.186604 49.6 5  1957  2002  8.724 -31.507 0.008 0.031  0.000 -22.822 0.218 300 385 24 N 
NGC 5985                234.904541  59.331951 58.8 3  2522  2635  8.183 -32.104 0.003 0.044  0.503 -24.472 0.218 525 606 21 N 
NGC 5996                236.745270  17.884182 65.1 5  3297  3220 10.140 -32.539 0.007 0.060  0.000 -22.467 0.217 190 202  6 N 
ESO 329- G 022          237.404480 -40.326408 63.1 5  4513  4271 10.836 -33.153 0.102 0.056  0.000 -22.474 0.218 290 318  9 N 
NGC 6015                237.855133  62.310032 68.3 5   833  1044  8.404 -30.094 0.003 0.069  0.000 -21.761 0.217 294 309  5 N 
ESO 330- G 006          239.213181 -38.768745 53.8 4  4433  4185 10.325 -33.109 0.085 0.037  0.000 -22.906 0.218 307 372 21 N 
UGC 10109               239.337372  47.166485 62.1 3  5819  5622 11.022 -33.749 0.004 0.051 -0.169 -22.613 0.218 317 351 12 N 
UGC 10121               239.940857  18.801071 57.7 4  8881  8232 10.822 -34.578 0.009 0.044  0.000 -23.809 0.218 442 515 26 N 
ESO 389- G 006          240.233780 -35.698639 70.4 5  5899  5872 10.494 -33.844 0.079 0.075  0.000 -23.504 0.217 342 356  5 N 
IC 1158                 240.391983   1.707831 47.7 5  1925  1963 10.889 -31.464 0.022 0.028  0.000 -20.626 0.219 232 305 22 N 
UGC 10138               240.417618  21.352953 64.9 1  9645  8773 10.005 -34.716 0.014 0.056  1.362 -26.143 0.217 656 717 15 N 
NGC 6063                241.804016   7.979027 61.7 5  2848  2871 10.575 -32.290 0.009 0.052  0.000 -21.777 0.218 266 295  8 N 
IC 1196                 241.993225  10.779647 58.8 1  4884  4718 10.817 -33.369 0.012 0.044 -0.395 -22.212 0.218 302 345 14 N 
NGC 6070                242.494537   0.709295 57.9 6  2004  2051  8.365 -31.560 0.029 0.045  0.000 -23.268 0.218 373 433 14 N 
NGC 6084                243.569626  17.757368 62.1 0  9080  8417 10.640 -34.626 0.010 0.051  1.227 -25.274 0.218 606 678 18 N 
IC 1206                 243.804504  11.297403 56.6 2 10125  9428 10.744 -34.872 0.012 0.040  0.161 -24.342 0.218 390 459 19 N 
MCG -02-41-001          244.315659 -11.731791 46.1 3   977   967  9.914 -29.927 0.059 0.025 -0.708 -19.389 0.219 170 227 19 N 
NGC 6106                244.696671   7.410961 56.7 5  1450  1561  9.596 -30.967 0.013 0.042  0.000 -21.427 0.218 230 267 10 N 
NGC 6118                245.452576  -2.283436 65.9 6  1573  1641  8.165 -31.075 0.031 0.062  0.000 -23.004 0.217 340 365  7 N 
NGC 6181                248.087341  19.826546 64.9 5  2370  2446  8.472 -31.943 0.012 0.060  0.000 -23.543 0.217 358 388  8 N 
UGC 10547               251.736435  34.155514 59.3 3  9292  8383 10.639 -34.617 0.005 0.045  0.400 -24.428 0.218 486 558 21 N 
UGC 10721               257.106445  25.517385 63.9 5  2920  2985 10.416 -32.375 0.007 0.058  0.000 -22.023 0.218 263 286  6 N 
NGC 6301                257.136444  42.339130 61.6 5  8380  7687 10.269 -34.429 0.006 0.052  0.000 -24.218 0.218 457 512 24 N 
NGC 6314                258.161285  23.270107 63.2 0  6633  6479  9.783 -34.058 0.013 0.053  0.600 -24.940 0.217 473 522 14 N 
NGC 6347                259.977783  16.660690 55.0 4  6143  5968 10.474 -33.879 0.015 0.039  0.000 -23.460 0.218 357 428 18 N 
IC 1255                 260.772461  12.695436 63.9 4  9138  9236 10.014 -34.827 0.029 0.058  0.000 -24.900 0.217 486 534 12 N 
IC 1256                 260.947113  26.486540 47.8 3  4735  4740 10.745 -33.379 0.010 0.027  0.052 -22.723 0.219 318 420 31 N 
NGC 6384                263.101257   7.060270 49.2 4  1665  1866  7.633 -31.355 0.024 0.030  0.000 -23.776 0.218 360 467 30 N 
NGC 6389                263.165710  16.401766 47.8 4  3119  3196  9.240 -32.523 0.019 0.028  0.000 -23.331 0.219 384 510 36 N 
NGC 6434                264.203400  72.088959 65.3 4  2488  2675  9.886 -32.137 0.006 0.061  0.000 -22.318 0.217 304 328 11 N 
NGC 6429                266.022278  25.350710 67.8 1  3446  3469  9.917 -32.701 0.013 0.063 -0.405 -22.455 0.217 325 344 35 N 
NGC 6460                267.376404  20.763783 55.3 5  3347  3380 10.853 -32.645 0.017 0.040  0.000 -21.849 0.218 274 325 13 N 
NGC 6467                267.667389  17.537874 49.7 5  3040  3114 10.711 -32.467 0.016 0.031  0.000 -21.802 0.218 266 340 21 N 
UGC 11041               268.715942  34.776176 51.9 1  4868  4876  9.666 -33.440 0.007 0.033  0.361 -24.176 0.218 379 473 31 N 
UGC 11057               269.312225  12.179464 67.6 5  2866  2986  8.871 -32.375 0.034 0.067  0.000 -23.605 0.217 277 293  7 N 
UGC 11073               269.747314  10.539126 55.0 4  6424  6659 10.941 -34.117 0.035 0.039  0.000 -23.250 0.218 320 383 16 N 
UGC 11090               270.179993  28.711874 46.7 5  4643  4646 11.142 -33.335 0.012 0.027  0.000 -22.232 0.219 185 245 19 N 
NGC 6560                271.308258  46.881573 49.5 2  7042  6849 10.821 -34.178 0.008 0.030  0.063 -23.457 0.219 329 424 28 N 
NGC 6643                274.943390  74.568367 60.9 5  1484  1673  7.902 -31.118 0.012 0.051  0.000 -23.278 0.217 326 366 10 N 
NGC 6651                276.082123  71.601906 65.1 5  5759  5838 10.167 -33.831 0.012 0.060  0.000 -23.736 0.217 349 378 10 N 
ESO 395- G 004          276.097290 -34.181839 55.0 5  4915  4812  9.766 -33.411 0.026 0.039  0.000 -23.710 0.218 317 379 33 N 
NGC 6660                278.652771  22.909662 51.1 0  4263  4210  8.481 -33.121 0.029 0.032  1.354 -26.055 0.218 563 715 42 N 
UGC 11289               278.947906  22.470579 48.7 4  3997  3945 10.242 -32.980 0.032 0.030  0.000 -22.800 0.219 280 364 24 N 
UGC 11294               279.155365  19.921513 53.6 1  4900  5214  9.007 -33.586 0.047 0.035  1.421 -26.082 0.218 598 735 36 N 
NGC 6674                279.641144  25.375134 58.5 3  3429  3466  9.076 -32.699 0.021 0.044  0.241 -23.928 0.218 424 490 17 N 
UGC 11315               280.082550  24.199968 63.8 3  4023  3985  8.779 -33.002 0.025 0.054  0.668 -24.970 0.217 628 692 16 N 
UGC 11369               282.907288  23.634748 58.8 1  4579  4725  9.837 -33.372 0.057 0.044 -2.697 -20.939 0.218 120 133  6 N 
UGC 11404               286.765747  29.006472 47.2 3  3916  3982  8.618 -33.000 0.046 0.026  0.357 -24.812 0.219 401 538 41 N 
NGC 6792                290.239197  43.132492 55.4 3  4638  4725  8.937 -33.372 0.020 0.038  0.497 -24.990 0.218 503 603 28 N 
NGC 6801                291.899200  54.372902 58.2 5  4361  4516 10.407 -33.274 0.026 0.045  0.000 -22.938 0.218 275 316 14 N 
IC 1302                 292.720367  35.785252 57.0 5  4649  4813  9.594 -33.412 0.025 0.043  0.000 -23.886 0.218 329 385 15 N 
IC 1303                 292.875244  35.876614 52.7 5  4479  4600 10.225 -33.314 0.021 0.035  0.000 -23.146 0.218 270 331 17 N 
UGC 11459               294.343964  40.705509 54.5 5  3122  3330  9.472 -32.612 0.038 0.038  0.000 -23.216 0.218 358 432 19 N 
NGC 6824                295.919586  56.109459 46.3 3  3551  3730  8.044 -32.858 0.025 0.025  0.660 -25.524 0.219 504 688 57 N 
UGC 11473               296.382782  43.140625 53.0 5  4652  4770 10.691 -33.393 0.041 0.036  0.000 -22.778 0.218 282 345 18 N 
ESO 526- G 007          297.399414 -26.432306 47.8 0  5959  6055 10.436 -33.911 0.025 0.027  0.614 -24.140 0.219 396 526 39 N 
UGC 11489               298.009338   4.779021 55.0 5  5828  6157 10.449 -33.947 0.029 0.039  0.000 -23.566 0.218 305 364 16 N 
ESO 595- G 014          301.905273 -21.125187 45.6 6  2315  2459 10.035 -31.954 0.030 0.025  0.000 -21.973 0.219 151 202 18 N 
UGC 11522               302.955658   5.763767 60.9 4  5274  5464 10.320 -33.688 0.036 0.051  0.000 -23.454 0.218 261 291  8 N 
UGC 11526               303.399567   7.281735 64.9 1  5722  6096  8.646 -33.925 0.045 0.056  0.875 -26.256 0.217 537 586 13 N 
NGC 6897                305.255310 -12.254693 51.9 5  5755  5766 10.569 -33.805 0.014 0.034  0.000 -23.284 0.218 238 294 20 N 
ESO 462- G 016          305.912354 -28.277842 45.6 6  3051  3049 10.917 -32.421 0.012 0.025  0.000 -21.541 0.219 213 289 24 N 
UGC 11555               306.300079   5.263083 55.9 4  4844  4945 11.132 -33.471 0.018 0.041  0.000 -22.397 0.218 145 167  7 Y 
CGCG 424-006            306.609497  15.017863 54.7 3  8536  8868 10.574 -34.739 0.020 0.037  0.433 -24.655 0.218 474 573 26 N 
NGC 6917                306.868164   8.098096 47.1 5  4692  4812  9.602 -33.412 0.037 0.027  0.000 -23.874 0.219 307 410 34 N 
MCG -02-52-006          307.396545 -12.503560 69.3 1  3929  3990 10.021 -33.005 0.008 0.067  0.806 -23.864 0.217 539 569 19 N 
NGC 6941                309.097778  -4.618785 52.5 5  6224  6472  9.879 -34.055 0.012 0.035  0.000 -24.224 0.218 386 479 32 N 
UGC 11638               312.401917  16.865583 50.9 3  5689  6022  8.818 -33.899 0.016 0.031  0.236 -25.365 0.218 385 488 29 N 
CGCG 426-015            318.005341  11.495597 50.4 1  5019  5149 11.061 -33.559 0.021 0.031  0.138 -22.687 0.219 339 431 31 N 
NGC 7046                318.733490   2.834844 48.1 3  4166  4293 10.107 -33.164 0.013 0.028 -0.141 -22.957 0.219 274 359 26 N 
NGC 7047                319.115143  -0.826505 60.9 6  5808  5892 10.150 -33.851 0.013 0.051  0.000 -23.765 0.218 414 467 15 N 
ARK 546                 320.889008  17.583700 54.7 0  8451  8448 11.100 -34.634 0.014 0.037 -1.550 -22.035 0.218 181 214 12 N 
CGCG 449-022            320.958801  17.571163 67.2 1  8489  8503 11.225 -34.648 0.013 0.062 -0.193 -23.305 0.218 353 376 15 N 
CGCG 426-057            322.008789  12.746508 49.5 2  8798  9196 11.250 -34.818 0.025 0.030  0.299 -23.921 0.219 397 513 39 N 
NGC 7132                326.819092  10.241172 53.8 5  8280  8194 11.013 -34.567 0.014 0.037  0.000 -23.606 0.218 313 380 20 N 
UGC 11837               328.055664  36.098846 47.4 7  5335  5217 10.575 -33.587 0.044 0.027  0.000 -23.083 0.219 307 408 35 N 
UGC 11849               328.917755  24.897818 57.5 7  5840  5916 11.022 -33.860 0.013 0.042  0.000 -22.893 0.218 327 380 15 N 
UGC 11852               328.997131  27.898417 62.1 3  5850  5899 10.624 -33.854 0.014 0.051 -0.238 -23.056 0.218 300 332  9 N 
CGCG 377-004            329.062378   2.172616 56.9 2  8451  8634 10.862 -34.681 0.011 0.041 -0.048 -23.822 0.218 331 387 26 N 
ESO 466- G 024          329.543549 -27.392147 59.3 3  5429  5411  9.886 -33.666 0.005 0.045  0.021 -23.851 0.218 359 410 26 N 
NGC 7177                330.171814  17.738068 51.2 3  1149  1312  8.115 -30.590 0.014 0.032 -0.135 -22.385 0.218 288 361 21 N 
ESO 404- G 027          330.949341 -32.284996 67.0 6  2549  2579 10.535 -32.057 0.007 0.065  0.000 -21.595 0.218 261 277  5 N 
CGCG 473-003            331.287201  26.607124 52.8 3  6103  6146 10.993 -33.943 0.015 0.034 -0.326 -22.674 0.218 253 309 17 N 
UGC 11919               332.044006  41.177349 51.9 4  5370  5164 10.165 -33.565 0.047 0.034  0.000 -23.482 0.218 123 148 17 Y 
UGC 11920               332.114136  48.440781 52.8 0  1103  1280  7.855 -30.535 0.057 0.034 -0.113 -22.659 0.218 316 388 22 N 
IC 5177                 332.892822  11.795939 62.1 3  8093  8094 10.873 -34.541 0.015 0.051  0.117 -23.850 0.218 398 443 12 N 
NGC 7246                334.427826 -15.571290 60.9 5  4128  4111  9.977 -33.070 0.006 0.051  0.000 -23.149 0.218 319 358 13 N 
NGC 7254                335.650940 -21.737221 67.2 3  2708  2794 10.812 -32.231 0.005 0.062 -0.918 -20.569 0.218 183 191 16 N 
UGC 12012               335.760132  35.820862 46.8 3  4774  4488 10.772 -33.260 0.029 0.026  0.020 -22.563 0.219 305 410 34 N 
ESO 533- G 028          336.664001 -24.871616 63.5 4  2578  2633 10.617 -32.103 0.004 0.056  0.000 -21.546 0.218 228 248 13 N 
NGC 7290                337.110138  17.147442 51.9 5  2899  2983 10.769 -32.373 0.013 0.034  0.000 -21.652 0.218 246 304 16 N 
UGC 12056               337.468597  36.719288 52.8 1  7485  7905  8.915 -34.490 0.021 0.034  0.066 -25.697 0.218 340 419 28 N 
UGC 12074               338.276215   8.097466 48.7 5  1990  2085 10.610 -31.595 0.030 0.030  0.000 -21.045 0.219 142 180 12 N 
NGC 7306                338.318634 -27.246603 66.8 4  3538  3557  9.886 -32.755 0.004 0.065  0.000 -22.938 0.217 325 347  7 N 
NGC 7312                338.644958   5.817374 56.9 3  8277  8381 10.338 -34.616 0.026 0.041  0.436 -24.781 0.218 487 574 22 N 
NGC 7320                339.014069  33.948101 62.1 7   775   940 10.516 -29.866 0.016 0.051  0.000 -19.416 0.218 162 176  5 N 
NGC 7321                339.116760  21.621803 47.1 4  7148  7071  9.921 -34.247 0.009 0.027  0.000 -24.363 0.219 409 550 41 N 
ESO 602- G 031          339.233154 -22.220865 59.7 3  9896  9966 10.486 -34.993 0.006 0.046  0.343 -24.902 0.218 466 532 20 N 
NGC 7331                339.267090  34.415920 70.7 4   816   972  5.843 -29.938 0.018 0.076  0.000 -24.189 0.217 495 518  6 N 
II Zw                   340.063049  -2.424059 54.5 5  2967  3032 10.483 -32.409 0.010 0.038  0.000 -21.974 0.218 206 245 15 N 
NGC 7357                340.599609  30.171219 64.5 2  7302  7718 10.996 -34.437 0.015 0.056 -0.049 -23.463 0.218 356 387 11 N 
UGC 12173               340.966736  38.376873 55.9 5  4777  4420 10.009 -33.227 0.025 0.041  0.000 -23.284 0.218 354 420 17 N 
NGC 7364                341.101532  -0.162051 52.2 1  4851  4794  9.407 -33.404 0.013 0.033  0.275 -24.317 0.218 367 456 26 N 
ESO 534- G 024          341.311005 -22.730610 53.8 6  3059  3134 10.775 -32.481 0.006 0.037  0.000 -21.749 0.218 255 308 14 N 
UGC 12199               342.266724  40.001167 54.7 3  6728  7197  9.984 -34.286 0.028 0.037 -0.048 -24.320 0.218 323 388 25 N 
NGC 7392                342.953094 -20.608089 52.4 4  3177  3247  8.540 -32.557 0.007 0.035  0.000 -24.059 0.218 408 507 25 N 
NGC 7396                343.094208   1.092515 56.3 1  4911  4833  8.705 -33.421 0.019 0.040  1.539 -26.314 0.218 649 772 38 N 
MCG +00-58-018          344.905182   2.344579 67.2 0  4866  4767 10.837 -33.391 0.023 0.062 -0.442 -22.198 0.218 319 339 17 N 
NGC 7448                345.014954  15.980340 64.6 5  2193  2230  8.762 -31.741 0.011 0.059  0.000 -23.049 0.217 281 304  8 N 
NGC 7460                345.428772   2.263612 45.6 3  3185  3178  9.937 -32.511 0.017 0.025 -0.589 -22.027 0.219 185 250 24 N 
CGCG 430-059            346.331482  14.170400 62.9 1  7283  7114 10.903 -34.261 0.039 0.052 -0.075 -23.375 0.218 358 395 11 N 
NGC 7489                346.886292  22.998001 59.2 5  6241  6000 10.565 -33.891 0.045 0.047  0.000 -23.418 0.218 344 393 12 N 
UGC 12407               347.964386   9.506541 56.0 3  6450  6375 10.819 -34.023 0.008 0.039  0.118 -23.369 0.218 374 443 18 N 
NGC 7518                348.303040   6.321661 45.6 1  3542  3484 10.080 -32.711 0.022 0.025 -3.585 -19.092 0.219  72  92  8 N 
UGC 12466               348.997253  -1.846259 54.7 3  7869  7964 11.020 -34.506 0.009 0.037 -0.179 -23.353 0.218 291 348 19 N 
NGC 7594                349.557983  10.298297 51.4 3 10845 10353 10.726 -35.075 0.011 0.032  0.505 -24.897 0.218 481 607 37 N 
UGC 12490               349.659790  25.232864 47.1 3  8090  8216 10.331 -34.573 0.020 0.026 -0.634 -23.655 0.219 183 241 19 Y 
ESO 535- G 015          349.761383 -22.715200 54.6 6  6136  6005 10.363 -33.893 0.005 0.039  0.000 -23.573 0.218 336 404 20 N 
IC 5309                 349.798523   8.109319 64.9 3  4181  4063 10.738 -33.044 0.015 0.056 -0.387 -21.991 0.218 273 294  9 N 
UGC 12521               350.047852  -1.856591 53.8 5  3630  3595 11.033 -32.778 0.008 0.037  0.000 -21.791 0.218 247 298 18 N 
NGC 7624                350.094208  27.315702 46.1 5  4275  4094  9.698 -33.061 0.026 0.026  0.000 -23.415 0.219 271 367 30 N 
UGC 12537               350.282806  29.549614 56.0 2  6111  5907 11.176 -33.857 0.026 0.039  0.254 -23.000 0.218 417 495 30 N 
MCG -02-59-013          350.646973 -13.094113 53.6 1  7051  6965 10.573 -34.215 0.007 0.035  0.283 -23.968 0.218 375 458 24 N 
CGCG 406-102            351.257080   8.265655 62.1 3 10225  9857 11.051 -34.969 0.016 0.051 -0.290 -23.694 0.218 288 318 13 N 
UGC 12591               351.340607  28.495226 68.4 1  6945  6768  8.855 -34.152 0.023 0.065  2.128 -27.513 0.217 924 986 16 N 
CGCG 497-016            351.342346  28.856804 51.9 3 10345 10656 10.690 -35.138 0.022 0.033 -0.071 -24.432 0.218 306 380 28 N 
NGC 7664                351.665649  25.080141 59.6 2  3474  3346  9.579 -32.623 0.013 0.046 -0.119 -22.984 0.218 322 366 13 N 
NGC 7677                352.025970  23.531437 51.9 4  3556  3421 10.075 -32.671 0.008 0.034  0.000 -22.638 0.218 257 318 17 N 
CGCG 497-029            352.473083  32.085197 66.1 2  4864  4511 10.956 -33.271 0.022 0.059 -0.215 -22.182 0.218 316 339 16 N 
UGC 12633               352.556915  15.761044 56.0 1  4211  4047 10.225 -33.036 0.010 0.039 -0.346 -22.514 0.218 299 353 15 N 
UGC 12667               353.455353  30.060375 55.9 5  3793  3622 10.481 -32.795 0.017 0.041  0.000 -22.371 0.218 214 251 11 N 
MCG -01-60-015          354.467285  -3.490733 65.7 5  5494  5289 10.433 -33.617 0.008 0.062  0.000 -23.253 0.218 375 404 18 N 
NGC 7718                354.520874  25.719730 49.5 0  9443  9428 10.797 -34.872 0.011 0.030  0.890 -25.006 0.219 455 590 42 N 
NGC 7723                354.737854 -12.961086 50.3 3  1863  1898  8.184 -31.392 0.006 0.031  0.018 -23.262 0.218 321 409 27 N 
NGC 7726                354.799622  27.115347 74.2 3  7603  7672 10.910 -34.424 0.018 0.080 -0.023 -23.589 0.218 387 395  5 N 
CGCG 381-023            355.124023   2.774591 52.8 2 11569 11279 11.099 -35.261 0.012 0.034  0.431 -24.640 0.218 462 572 30 N 
KUG 2338+252            355.317017  25.551270 71.1 9  9400  9377 10.200 -34.860 0.009 0.072  0.000 -24.741 0.217 426 443 10 N 
UGC 12755               355.956818  28.339235 51.4 2  8800  8769 10.470 -34.715 0.024 0.032  0.521 -24.822 0.218 487 615 36 N 
NGC 7750                356.657684   3.799811 60.9 6  2930  2791  9.996 -32.229 0.010 0.051  0.000 -22.293 0.218 217 241 12 N 
UGC 12803               357.641449  28.998270 51.9 0  8942  8911 10.423 -34.750 0.012 0.033  0.871 -25.242 0.218 467 585 49 N 
CGCG 498-023            358.049835  31.465294 52.8 2  8537  8576 10.917 -34.666 0.017 0.034 -0.006 -23.795 0.218 326 401 24 N 
NGC 7780                358.384033   8.118127 62.1 2  5210  4953 10.585 -33.474 0.011 0.051  0.045 -22.997 0.218 376 418 13 N 
NGC 7782                358.474548   7.970550 59.1 3  5381  5146  9.033 -33.557 0.010 0.045  0.569 -25.148 0.218 555 639 22 N 
UGC 12855               359.155273  27.104841 59.3 2  7879  7968 11.005 -34.507 0.008 0.045  0.242 -23.797 0.218 428 490 18 N 

